Guaranteed stability bounds for second-order PDE problems satisfying a Garding inequality

We propose an algorithm to numerically determined whether a second-order linear PDE problem satisfying a Garding inequality is well-posed. This algorithm further provides a lower bound to the inf-sup constant of the weak formulation, which may in turn be used for a posteriori error estimation purposes. Our numerical lower bound is based on two discrete singular value problems involving a Lagrange finite element discretization coupled with an a posteriori error estimator based on flux reconstruction techniques. We show that if the finite element discretization is sufficiently rich, our lower bound underestimates the optimal constant only by a factor roughly equal to two.

==> figures/data/O0/cavity/run_0004/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/cavity/run_0004/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0004.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O0/cavity/run_0008/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/cavity/run_0008/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0008.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O0/cavity/run_0016/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/cavity/run_0016/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0016.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O0/cavity/run_0032/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/cavity/run_0032/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0032.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O0/dissipative/run_0004/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/dissipative/run_0004/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0004.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O0/dissipative/run_0008/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/dissipative/run_0008/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0008.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O0/dissipative/run_0016/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/dissipative/run_0016/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0016.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O0/dissipative/run_0032/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O0/dissipative/run_0032/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0032.mesh
degr=0

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/cavity/run_0004/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/cavity/run_0004/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0004.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/cavity/run_0008/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/cavity/run_0008/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0008.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/cavity/run_0016/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/cavity/run_0016/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0016.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/cavity/run_0032/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/cavity/run_0032/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0032.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/dissipative/run_0004/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/dissipative/run_0004/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0004.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/dissipative/run_0008/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/dissipative/run_0008/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0008.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/dissipative/run_0016/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/dissipative/run_0016/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0016.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O1/dissipative/run_0032/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O1/dissipative/run_0032/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test
mesh=../../data/square_0032.mesh
degr=1

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/cavity/run_0004/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/cavity/run_0004/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0004.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/cavity/run_0008/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/cavity/run_0008/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0008.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/cavity/run_0016/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/cavity/run_0016/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0016.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/cavity/run_0032/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/cavity/run_0032/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../../test_cavity
mesh=../../data/square_0032.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/dissipative/run_0004/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/dissipative/run_0004/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../test
mesh=../data/square_0004.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/dissipative/run_0008/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/dissipative/run_0008/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../test
mesh=../data/square_0008.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/dissipative/run_0016/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/dissipative/run_0016/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../test
mesh=../data/square_0016.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/O2/dissipative/run_0032/collect.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

for freq in ${freqs}; do
	the=`tail -3 result_${freq}.txt | awk '{ print $2 }' | head -1`
	gam=`tail -1 result_${freq}.txt | awk '{ print $2 }'`
	echo ${freq} ${gam} ${the}
done


==> figures/data/O2/dissipative/run_0032/run.sh <==
export LANG=C

freqs=`seq 0.01 0.01 5.00`

main=../test
mesh=../data/square_0032.mesh
degr=2

for freq in ${freqs}; do
	echo ${freq}
	${main} ${freq} ${mesh} ${degr} | tee result_${freq}.txt
done


==> figures/data/safe_ratio.cxx <==
#include <fstream>
#include <iostream>
#include <sstream>

int main(int argc, char **argv)
{
	std::ifstream str(argv[1]);

	std::string line;

	std::getline(str,line);
	std::cout << "freq ratio" << std::endl;

	double freq, gamma, theta, freqA, gammaA, thetaA;

	while (str.good())
	{
		std::getline(str,line);
		std::stringstream{line} >> freq >> gamma >> theta >> freqA >> gammaA >> thetaA;

		if (gammaA < 1.e-10)
		{
			std::cout << freq << ' ' << -1. << std::endl;
		}
		else
		{
			const double r = gamma/gammaA;

			std::cout << freq << ' ' << std::max(r,-1.) << std::endl;
		}
	}

	return 0;
}

